ESDI: Entanglement Scheduling and Distribution in the Quantum Internet

Quantum entanglement distribution between remote nodes is key to many promising quantum applications. Existing mechanisms have mainly focused on improving throughput and fidelity via entanglement routing or single-node scheduling. This paper considers entanglement scheduling and distribution among many source-destination pairs with different requests over an entire quantum network topology. Two practical scenarios are considered. When requests do not have deadlines, we seek to minimize the average completion time of the communication requests. If deadlines are specified, we seek to maximize the number of requests whose deadlines are met. Inspired by optimal scheduling disciplines in conventional single-queue scenarios, we design a general optimization framework for entanglement scheduling and distribution called ESDI, and develop a probabilistic protocol to implement the optimized solutions in a general buffered quantum network. We develop a discrete-time quantum network simulator for evaluation. Results show the superior performance of ESDI compared to existing solutions.

==> img/pbatch.sh <==
find . -type f -name '*.pdf' -print0 |
  while IFS= read -r -d '' file
    do sh pdf2eps.sh "${file}"
  done

==> img/pdf2eps.sh <==
#!/bin/bash
# Convert PDF to encapsulated PostScript
# usage: pdf2eps <filename.pdf>

# Remove .pdf extension from input
filename=$(echo $1 | sed 's/.pdf//')
# Convert into .eps
pdf2ps $filename.pdf $filename-temp.ps
ps2eps $filename-temp.ps
mv $filename-temp.eps $filename.eps
rm $filename-temp.ps
